Wavelet-Packets for Deepfake Image Analysis and Detection

As neural networks become able to generate realistic artificial images, they have the potential to improve movies, music, video games and make the internet an even more creative and inspiring place. Yet, the latest technology potentially enables new digital ways to lie. In response, the need for a diverse and reliable method toolbox arises to identify artificial images and other content. Previous work primarily relies on pixel-space CNNs or the Fourier transform. To the best of our knowledge, synthesized fake image analysis and detection methods based on a multi-scale wavelet representation, localized in both space and frequency, have been absent thus far. The wavelet transform conserves spatial information to a degree, which allows us to present a new analysis. Comparing the wavelet coefficients of real and fake images allows interpretation. Significant differences are identified. Additionally, this paper proposes to learn a model for the detection of synthetic images based on the wavelet-packet representation of natural and GAN-generated images. Our lightweight forensic classifiers exhibit competitive or improved performance at comparatively small network sizes, as we demonstrate on the FFHQ, CelebA and LSUN source identification problems. Furthermore, we study the binary FaceForensics++ fake-detection problem.

==> figures/matrix_plots/plot_1d_wavedec.py <==
import ptwt, torch, pywt
import numpy as np
import matplotlib.pyplot as plt
import tikzplotlib as tikz

from ptwt.matmul_transform import (
     _construct_a,
     _construct_s
)
from ptwt.sparse_math import (
    cat_sparse_identity_matrix
)

# generate an input of even length.
data = np.random.randn(32)

data_torch = torch.from_numpy(data.astype(np.float64))
matrix_wavedec = ptwt.MatrixWavedec(
        pywt.Wavelet('db2'), level=3)
matrix_waverec = ptwt.MatrixWaverec(
        pywt.Wavelet('db2'))

coefficients = matrix_wavedec(data_torch)
reconstruction = matrix_waverec(coefficients)

dec_list = matrix_wavedec.fwt_matrix_list
oa0 = dec_list[0]
oa1 = cat_sparse_identity_matrix(dec_list[1], 32)
oa2 = cat_sparse_identity_matrix(dec_list[2], 32)
oa = matrix_wavedec.sparse_fwt_operator

rec_list = matrix_waverec.ifwt_matrix_list
os0 = rec_list[0]
os1 = cat_sparse_identity_matrix(rec_list[1], 32)
os2 = cat_sparse_identity_matrix(rec_list[2], 32)
os = matrix_waverec.sparse_ifwt_operator


a0 = _construct_a("db2", 32)
a1 = cat_sparse_identity_matrix(_construct_a("db2", 16), 32)
a2 = cat_sparse_identity_matrix(_construct_a("db2", 8), 32)
a_raw = torch.sparse.mm(a2, torch.sparse.mm(a1, a0))

s0 = _construct_s("db2", 32)
s1 = cat_sparse_identity_matrix(_construct_s("db2", 16), 32)
s2 = cat_sparse_identity_matrix(_construct_s("db2", 8), 32)
s_raw = torch.sparse.mm(s2, torch.sparse.mm(s1, s0))


def plot_series(raw, m0, m1, m2, titles=['raw', '3', '2', '1'],
                filename=None):
    plt.figure()
    plt.subplot(1, 4, 1)
    plt.spy(raw.to_dense().numpy(), marker='.', markersize=2.5)
    plt.title(titles[0])
    plt.subplot(1, 4, 2)
    plt.spy(m2.to_dense().numpy(), marker='.', markersize=2.5)
    plt.title(titles[3])
    plt.subplot(1, 4, 3)
    plt.spy(m1.to_dense().numpy(), marker='.', markersize=2.5)
    plt.title(titles[2])
    plt.subplot(1, 4, 4)
    plt.spy(m0.to_dense().numpy(), marker='.', markersize=2.5)
    plt.title(titles[1])
    if filename is not None:
        tikz.save(filename, standalone=True)
    plt.show()


plot_series(a_raw, a0, a1, a2,
            ['\huge $\\mathbf{C}_a$', '\huge $\\mathbf{C}_a^1$',
             '\huge $\\mathbf{C}_a^2$', '\huge $\\mathbf{C}_a^3$'],
            './figures/matrix_plots/inversion_plots/raw_analysis_conv.tex')
plot_series(s_raw, s0, s1, s2,
            ['\huge $\\mathbf{C}_s$', '\huge $\\mathbf{C}_a^1$',
             '\huge $\\mathbf{C}_a^2$', '\huge $\\mathbf{C}_a^3$'],
            './figures/matrix_plots/inversion_plots/raw_synthesis_conv.tex')

plot_series(oa, oa0, oa1, oa2,
            ['\huge $\\mathbf{A}$', '\huge $\\mathbf{A}^1$',
             '\huge $\\mathbf{A}^2$', '\huge $\\mathbf{A}^3$'],
            './figures/matrix_plots/inversion_plots/analysis.tex')
plot_series(os, os0, os1, os2,
            ['\huge $\\mathbf{S}$', '\huge $\\mathbf{S}^1$',
             '\huge $\\mathbf{S}^2$', '\huge $\\mathbf{S}^3$'],
            './figures/matrix_plots/inversion_plots/synthesis.tex')

raw_error = torch.sparse.mm(s_raw, a_raw)
# plt.spy(raw_error.to_dense().numpy(), precision=1e-12, marker=".")
# plt.imshow(np.log(np.abs(raw_error.to_dense().numpy()) + 1e-12))
plt.imshow(np.abs(np.abs(raw_error.to_dense().numpy()) + 1e-12))
plt.title('Raw convolution')
plt.colorbar()
tikz.save('./figures/matrix_plots/inversion_plots/raw.tex', standalone=True)
plt.show()

o_error = torch.sparse.mm(os, oa)
# plt.spy(o_error.to_dense().numpy(), precision=1e-12, marker=".")
# plt.imshow(np.log(np.abs(o_error.to_dense().numpy()) + 1e-12))
plt.imshow(np.abs(o_error.to_dense().numpy()) + 1e-12)
plt.title('Boundary wavelets')
plt.colorbar()
tikz.save('./figures/matrix_plots/inversion_plots/boundary.tex',
          standalone=True)
plt.show()


print('done')


==> figures/matrix_plots/plot_2d_wavedec.py <==
import ptwt, torch, pywt
import numpy as np
import matplotlib.pyplot as plt
import tikzplotlib as tikz
import scipy.misc as misc

from ptwt.matmul_transform_2d import (
     _construct_a_2d,
     _construct_s_2d
)
from ptwt.sparse_math import (
    cat_sparse_identity_matrix
)

# generate an input of even length.
size = (16, 16)
data = misc.face(gray=True)[:size[0], :size[1]]

data_torch = torch.unsqueeze(torch.from_numpy(data.astype(np.float64)), 0)
matrix_wavedec2 = ptwt.MatrixWavedec2d(
        pywt.Wavelet('db2'), level=3)
matrix_waverec2 = ptwt.MatrixWaverec2d(
        pywt.Wavelet('db2'))

coefficients = matrix_wavedec2(data_torch)
reconstruction = matrix_waverec2(coefficients)

dec_list = matrix_wavedec2.fwt_matrix_list
oa0 = dec_list[0]
oa1 = cat_sparse_identity_matrix(dec_list[1], np.prod(size))
oa2 = cat_sparse_identity_matrix(dec_list[2], np.prod(size))
oa = matrix_wavedec2.sparse_fwt_operator

rec_list = matrix_waverec2.ifwt_matrix_list
os0 = rec_list[0]
os1 = cat_sparse_identity_matrix(rec_list[1], np.prod(size))
os2 = cat_sparse_identity_matrix(rec_list[2], np.prod(size))
os = matrix_waverec2.sparse_ifwt_operator


a0 = _construct_a_2d("db2", height=size[0], width=size[1],
                     device="cpu")
a1 = cat_sparse_identity_matrix(
        _construct_a_2d("db2", size[0]//2, size[1]//2, "cpu"),
        np.prod(size))
a2 = cat_sparse_identity_matrix(
        _construct_a_2d("db2", size[0]//4, size[1]//4, "cpu"),
        np.prod(size))
a_raw = torch.sparse.mm(a2, torch.sparse.mm(a1, a0))

s0 = _construct_s_2d("db2", height=size[0], width=size[1],
                     device="cpu")
s1 = cat_sparse_identity_matrix(
        _construct_s_2d("db2", size[0]//2, size[1]//2, "cpu"),
        np.prod(size))
s2 = cat_sparse_identity_matrix(
        _construct_s_2d("db2", size[0]//4, size[1]//4, "cpu"),
        np.prod(size))
s_raw = torch.sparse.mm(s2, torch.sparse.mm(s1, s0))


def plot_series(raw, m0, m1, m2, titles=['raw', '3', '2', '1'],
                filename=None):
    plt.figure()
    plt.subplot(1, 4, 1)
    plt.spy(raw.to_dense().numpy(), marker='.', markersize=1.5,
            precision=1e-16)
    plt.title(titles[0])
    plt.subplot(1, 4, 2)
    plt.spy(m2.to_dense().numpy(), marker='.', markersize=1.5,
            precision=1e-16)
    plt.title(titles[3])
    plt.subplot(1, 4, 3)
    plt.spy(m1.to_dense().numpy(), marker='.', markersize=1.5,
            precision=1e-16)
    plt.title(titles[2])
    plt.subplot(1, 4, 4)
    plt.spy(m0.to_dense().numpy(), marker='.', markersize=1.5,
            precision=1e-16)
    plt.title(titles[1])
    if filename is not None:
        tikz.save(filename, standalone=True)
    plt.show()


plot_series(a_raw, a0, a1, a2,
            ['\huge $\\mathbf{C}_{a,2}$', '\huge $\\mathbf{C}_{a,2}^1$',
             '\huge $\\mathbf{C}_{a,2}^2$', '\huge $\\mathbf{C}_{a,2}^3$'],
            './figures/matrix_plots/inversion_plots/raw_analysis_conv2d.tex')
plot_series(s_raw, s0, s1, s2,
            ['\huge $\\mathbf{C}_{s,2}$', '\huge $\\mathbf{C}_{a,2}^1$',
             '\huge $\\mathbf{C}_{a,2}^2$', '\huge $\\mathbf{C}_{a,2}^3$'],
            './figures/matrix_plots/inversion_plots/raw_synthesis_conv2d.tex')

plot_series(oa, oa0, oa1, oa2,
            ['\huge $\\mathbf{A}_2$', '\huge $\\mathbf{A}_2^1$',
             '\huge $\\mathbf{A}_2^2$', '\huge $\\mathbf{A}_2^3$'],
            './figures/matrix_plots/inversion_plots/analysis2d.tex')
plot_series(os, os0, os1, os2,
            ['\huge $\\mathbf{S}_2$', '\huge $\\mathbf{S}_2^1$',
             '\huge $\\mathbf{S}_2^2$', '\huge $\\mathbf{S}_2^3$'],
            './figures/matrix_plots/inversion_plots/synthesis2d.tex')

raw_error = torch.sparse.mm(s_raw, a_raw)
plt.spy(raw_error.to_dense().numpy(), precision=1e-8,
        marker='.', markersize=1.5)
plt.title('Raw convolution')
# plt.colorbar()
tikz.save('./figures/matrix_plots/inversion_plots/raw2d.tex',
          standalone=True)
plt.show()

o_error = torch.sparse.mm(os, oa)
plt.spy(o_error.to_dense().numpy(), precision=1e-8,
        marker='.', markersize=1.5)
plt.title('Boundary wavelets')
# plt.colorbar()
tikz.save('./figures/matrix_plots/inversion_plots/boundary2d.tex',
          standalone=True)
plt.show()


print('done')


==> figures/suppl_plot/sym_plot.py <==
import pywt
import matplotlib.pyplot as plt
import tikzplotlib as tikz

sym5 = pywt.Wavelet("sym5")

plt.plot(sym5.dec_lo, label='dec lo')
plt.plot(sym5.dec_hi, label='dec hi')
plt.plot(sym5.rec_lo, label='rec lo')
plt.plot(sym5.rec_hi, label='rec hi')
plt.title('sym5')
plt.legend()
tikz.save('sym5.tex', standalone=True)
plt.show()


deb5 = pywt.Wavelet("db5")
plt.plot(deb5.dec_lo, label='dec lo')
plt.plot(deb5.dec_hi, label='dec hi')
plt.plot(deb5.rec_lo, label='rec lo')
plt.plot(deb5.rec_hi, label='rec hi')
plt.title('db5')
plt.legend()
tikz.save('db5.tex', standalone=True)
plt.show()

